Plasmon resonances in multilayer Fanoshells

We develop a theoretical framework, based on a multipole, quasi-static approach, for the prediction of the localized surface plasmon resonances in Fanoshells formed via geometrical symmetry-breaking in multilayer nanoshells consisting of a metallic core, a dielectric inner shell, and a metallic outer shell. By tuning the core and shell offsets of a gold-silica-gold multilayer nanoshell, we show that the theoretical model is in good agreement with electrodynamic simulations. The dipolar resonances are more suppressed when the core and the outer shell are concurrently offset, and less suppressed when either the core, the inner shell, or the outer shell is offset. We attribute the former to coupling constants arising from dual symmetry-breaking, and the latter to coupling constants due to single symmetry-breaking. Using three performance parameters, we propose the outer shell offset as the optimal Fanoshell for sensing applications. This study systematically investigates all types of offset-based, symmetry-broken, metal-dielectric-metal multilayer nanoshells within the Rayleigh regime.

==> Fanoshell.py <==
import numpy as np
from scipy.constants import constants as cc
import math 
import matplotlib.pyplot as plt
from scipy import linalg as LA

plt.rc('xtick', labelsize=15)     
plt.rc('ytick', labelsize=15)

fig, ax = plt.subplots()
ax.spines['top'].set_linewidth(2)
ax.spines['right'].set_linewidth(2)
ax.spines['bottom'].set_linewidth(2)
ax.spines['left'].set_linewidth(2)

a = 25# 
b = 35# 
c = 45# 

E0 = 1*c # incident electric field magnitude 
eh = 1.77 # 
ed = 2.04 # silica 

tc = 9
ts = 0

fact = math.factorial

s0 = [] 

s1 = []

def k(l,n,tc):
    if n >= l:
       return fact(n)*(a**l)*tc**(n-l)/( fact(n-l)*(b**n)*fact(l) )
    else:
       return 0 

def le(l,n,tc):
    if l >= n:
       return ((-1)**(l-n))*fact(l)*(b**(n+1))*tc**(l-n)/( fact(l-n)*(a**(l+1))*fact(n) )
    else:
       return 0

def m(n,l,ts):
    if l >= n:
       return fact(l)*(b**n)*ts**(l-n)/( fact(l-n)*(c**l)*fact(n) )
    else:
       return 0 

def ne(n,l,ts):
    if n >= l:
       return ((-1)**(n-l))*fact(n)*(c**(l+1))*ts**(n-l)/( fact(n-l)*(b**(n+1))*fact(l) )
    else:
       return 0

for i in range(500,5000):
#for i in range(500,503):
    w = i/1000
    wl = 1240/w # in nm 
    kh = 2*cc.pi*math.sqrt(eh)/wl 
    s0.append(wl) 

    def e_mgD(w): # gold
        e_inf = 9.7
        wp = 9.02
        yp = 0.076
   
        DM = e_inf - ( wp**2/(w*(w+1j*yp)) )
        return DM

    def e_mg(w): # gold
        f0 = 0.76
        w0 = 9.03
        y0 = 0.053
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.024
        y1 = 0.241
        w1 = 0.415

        f2 = 0.010
        y2 = 0.345
        w2 = 0.830

        f3 = 0.071
        y3 = 0.870
        w3 = 2.969

        f4 = 0.601
        y4 = 2.494
        w4 = 4.304

        f5 = 4.384
        y5 = 2.214
        w5 = 13.32
    
        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    def e_ms(w): # silver
        f0 = 0.845
        w0 = 9.01
        y0 = 0.048
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.065
        y1 = 3.886
        w1 = 0.816

        f2 = 0.124
        y2 = 0.452
        w2 = 4.481

        f3 = 0.011
        y3 = 0.065
        w3 = 8.185

        f4 = 0.840
        y4 = 0.916
        w4 = 9.083

        f5 = 5.646
        y5 = 2.419
        w5 = 20.29

        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    emc = e_mg(w) # core
    ems = e_mg(w) # shell 

    def y(l):
        if l==1:
           return E0*(l+2)*eh/(l*ems + eh*(l+1))
        else:
           return 0 

    def u(l):
        if l==1:
           return E0*(l*ems-eh)/((2*l+1)*ems) 
        else:
           return 0

    def x(l):
         return (l+1)*(ems-eh)/(l*ems + eh*(l+1)) 

    def g(l):
        return y(l) + u(l)*x(l)

    def v(l):
        return (l*ems + (l+1)*eh)/((2*l+1)*ems)

    def at(n):
        return (n*ems + ed*(n+1))/((2*n+1)*ed)

    def bt(n): 
        return (n+1)*(ed-ems)/((2*n+1)*ed) 

    def ct(n): # t for tilde 
        return n*(ed-ems)/((2*n+1)*ed) 

    def dt(n): 
        return (n*ed + ems*(n+1))/((2*n+1)*ed) 

    def aa(l):
        return l*(emc-ed) 

    def bb(l):
        return l*emc + (l+1)*ed 

    def p(n): 
        return at(n)*m(n,1,ts)*g(1) + bt(n)*ne(n,1,ts)*u(1) 

    def q(n): 
        return ct(n)*m(n,1,ts)*g(1) + dt(n)*ne(n,1,ts)*u(1) 

    CC = np.array( [ 
aa(1)*sum( k(1,n,tc)*p(n) for n in range(1,10) ) + bb(1)*sum( le(1,n,tc)*q(n) for n in range(1,10) ),
aa(2)*sum( k(2,n,tc)*p(n) for n in range(1,10) ) + bb(2)*sum( le(2,n,tc)*q(n) for n in range(1,10) ),
aa(3)*sum( k(3,n,tc)*p(n) for n in range(1,10) ) + bb(3)*sum( le(3,n,tc)*q(n) for n in range(1,10) ),
aa(4)*sum( k(4,n,tc)*p(n) for n in range(1,10) ) + bb(4)*sum( le(4,n,tc)*q(n) for n in range(1,10) ),
aa(5)*sum( k(5,n,tc)*p(n) for n in range(1,10) ) + bb(5)*sum( le(5,n,tc)*q(n) for n in range(1,10) ),
aa(6)*sum( k(6,n,tc)*p(n) for n in range(1,10) ) + bb(6)*sum( le(6,n,tc)*q(n) for n in range(1,10) ),
aa(7)*sum( k(7,n,tc)*p(n) for n in range(1,10) ) + bb(7)*sum( le(7,n,tc)*q(n) for n in range(1,10) ),
aa(8)*sum( k(8,n,tc)*p(n) for n in range(1,10) ) + bb(8)*sum( le(8,n,tc)*q(n) for n in range(1,10) ),
aa(9)*sum( k(9,n,tc)*p(n) for n in range(1,10) ) + bb(9)*sum( le(9,n,tc)*q(n) for n in range(1,10) )
] )
    CT = CC.T 
    #print(C)

    def s(n,l):
        return ( at(n)*m(n,l,ts)*x(l) + bt(n)*ne(n,l,ts) )*v(l)

    def t(n,l):
        return ( ct(n)*m(n,l,ts)*x(l) + dt(n)*ne(n,l,ts) )*v(l)

    AA = np.array( [ 
[
sum(aa(1)*k(1,n,tc)*s(n,1) + bb(1)*le(1,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,2) + bb(1)*le(1,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,3) + bb(1)*le(1,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,4) + bb(1)*le(1,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,5) + bb(1)*le(1,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,6) + bb(1)*le(1,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,7) + bb(1)*le(1,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,8) + bb(1)*le(1,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,9) + bb(1)*le(1,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(2)*k(2,n,tc)*s(n,1) + bb(2)*le(2,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,2) + bb(2)*le(2,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,3) + bb(2)*le(2,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,4) + bb(2)*le(2,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,5) + bb(2)*le(2,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,6) + bb(2)*le(2,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,7) + bb(2)*le(2,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,8) + bb(2)*le(2,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,9) + bb(2)*le(2,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(3)*k(3,n,tc)*s(n,1) + bb(3)*le(3,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,2) + bb(3)*le(3,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,3) + bb(3)*le(3,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,4) + bb(3)*le(3,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,5) + bb(3)*le(3,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,6) + bb(3)*le(3,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,7) + bb(3)*le(3,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,8) + bb(3)*le(3,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,9) + bb(3)*le(3,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(4)*k(4,n,tc)*s(n,1) + bb(4)*le(4,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,2) + bb(4)*le(4,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,3) + bb(4)*le(4,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,4) + bb(4)*le(4,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,5) + bb(4)*le(4,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,6) + bb(4)*le(4,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,7) + bb(4)*le(4,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,8) + bb(4)*le(4,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,9) + bb(4)*le(4,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(5)*k(5,n,tc)*s(n,1) + bb(5)*le(5,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,2) + bb(5)*le(5,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,3) + bb(5)*le(5,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,4) + bb(5)*le(5,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,5) + bb(5)*le(5,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,6) + bb(5)*le(5,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,7) + bb(5)*le(5,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,8) + bb(5)*le(5,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,9) + bb(5)*le(5,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(6)*k(6,n,tc)*s(n,1) + bb(6)*le(6,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,2) + bb(6)*le(6,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,3) + bb(6)*le(6,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,4) + bb(6)*le(6,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,5) + bb(6)*le(6,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,6) + bb(6)*le(6,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,7) + bb(6)*le(6,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,8) + bb(6)*le(6,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,9) + bb(6)*le(6,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(7)*k(7,n,tc)*s(n,1) + bb(7)*le(7,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,2) + bb(7)*le(7,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,3) + bb(7)*le(7,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,4) + bb(7)*le(7,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,5) + bb(7)*le(7,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,6) + bb(7)*le(7,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,7) + bb(7)*le(7,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,8) + bb(7)*le(7,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,9) + bb(7)*le(7,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(8)*k(8,n,tc)*s(n,1) + bb(8)*le(8,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,2) + bb(8)*le(8,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,3) + bb(8)*le(8,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,4) + bb(8)*le(8,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,5) + bb(8)*le(8,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,6) + bb(8)*le(8,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,7) + bb(8)*le(8,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,8) + bb(8)*le(8,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,9) + bb(8)*le(8,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(9)*k(9,n,tc)*s(n,1) + bb(9)*le(9,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,2) + bb(9)*le(9,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,3) + bb(9)*le(9,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,4) + bb(9)*le(9,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,5) + bb(9)*le(9,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,6) + bb(9)*le(9,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,7) + bb(9)*le(9,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,8) + bb(9)*le(9,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,9) + bb(9)*le(9,n,tc)*t(n,9) for n in range(1,10))
]

])

    F = (LA.inv(AA)).dot(CT)
    F1 = -F[0] # complex amplitude of the bright mode 
   
    pol_s = 4*cc.pi*F1*c**2 # static polarizability 
    DPT = ((kh**2)*pol_s)/(4*cc.pi*c) # dynamic depolarization term 
    RDT = ((1j*kh**3)*pol_s)/(6*cc.pi) # radiation damping term 
    pol_d = pol_s/( 1 - DPT - RDT ) # dynamic polarizability

    CSA = cc.pi*c**2
    AE = kh*pol_d.imag/CSA
    SE = ((kh**4)*(abs(pol_d))**2)/(6*cc.pi*CSA)
    EE = AE+SE

    s1.append( (EE/9)+0.53 )

ax.plot(s0,s1,lw = 2.0, color = 'r', label = r'9 nm')

tc = 7
ts = 0

fact = math.factorial

s0 = [] 

s1 = []

def k(l,n,tc):
    if n >= l:
       return fact(n)*(a**l)*tc**(n-l)/( fact(n-l)*(b**n)*fact(l) )
    else:
       return 0 

def le(l,n,tc):
    if l >= n:
       return ((-1)**(l-n))*fact(l)*(b**(n+1))*tc**(l-n)/( fact(l-n)*(a**(l+1))*fact(n) )
    else:
       return 0

def m(n,l,ts):
    if l >= n:
       return fact(l)*(b**n)*ts**(l-n)/( fact(l-n)*(c**l)*fact(n) )
    else:
       return 0 

def ne(n,l,ts):
    if n >= l:
       return ((-1)**(n-l))*fact(n)*(c**(l+1))*ts**(n-l)/( fact(n-l)*(b**(n+1))*fact(l) )
    else:
       return 0

for i in range(500,5000):
#for i in range(500,503):
    w = i/1000
    wl = 1240/w # in nm 
    kh = 2*cc.pi*math.sqrt(eh)/wl 
    s0.append(wl) 

    def e_mgD(w): # gold
        e_inf = 9.7
        wp = 9.02
        yp = 0.076
   
        DM = e_inf - ( wp**2/(w*(w+1j*yp)) )
        return DM

    def e_mg(w): # gold
        f0 = 0.76
        w0 = 9.03
        y0 = 0.053
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.024
        y1 = 0.241
        w1 = 0.415

        f2 = 0.010
        y2 = 0.345
        w2 = 0.830

        f3 = 0.071
        y3 = 0.870
        w3 = 2.969

        f4 = 0.601
        y4 = 2.494
        w4 = 4.304

        f5 = 4.384
        y5 = 2.214
        w5 = 13.32
    
        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    def e_ms(w): # silver
        f0 = 0.845
        w0 = 9.01
        y0 = 0.048
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.065
        y1 = 3.886
        w1 = 0.816

        f2 = 0.124
        y2 = 0.452
        w2 = 4.481

        f3 = 0.011
        y3 = 0.065
        w3 = 8.185

        f4 = 0.840
        y4 = 0.916
        w4 = 9.083

        f5 = 5.646
        y5 = 2.419
        w5 = 20.29

        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    emc = e_mg(w) # core
    ems = e_mg(w) # shell 

    def y(l):
        if l==1:
           return E0*(l+2)*eh/(l*ems + eh*(l+1))
        else:
           return 0 

    def u(l):
        if l==1:
           return E0*(l*ems-eh)/((2*l+1)*ems) 
        else:
           return 0

    def x(l):
         return (l+1)*(ems-eh)/(l*ems + eh*(l+1)) 

    def g(l):
        return y(l) + u(l)*x(l)

    def v(l):
        return (l*ems + (l+1)*eh)/((2*l+1)*ems)

    def at(n):
        return (n*ems + ed*(n+1))/((2*n+1)*ed)

    def bt(n): 
        return (n+1)*(ed-ems)/((2*n+1)*ed) 

    def ct(n): # t for tilde 
        return n*(ed-ems)/((2*n+1)*ed) 

    def dt(n): 
        return (n*ed + ems*(n+1))/((2*n+1)*ed) 

    def aa(l):
        return l*(emc-ed) 

    def bb(l):
        return l*emc + (l+1)*ed 

    def p(n): 
        return at(n)*m(n,1,ts)*g(1) + bt(n)*ne(n,1,ts)*u(1) 

    def q(n): 
        return ct(n)*m(n,1,ts)*g(1) + dt(n)*ne(n,1,ts)*u(1) 

    CC = np.array( [ 
aa(1)*sum( k(1,n,tc)*p(n) for n in range(1,10) ) + bb(1)*sum( le(1,n,tc)*q(n) for n in range(1,10) ),
aa(2)*sum( k(2,n,tc)*p(n) for n in range(1,10) ) + bb(2)*sum( le(2,n,tc)*q(n) for n in range(1,10) ),
aa(3)*sum( k(3,n,tc)*p(n) for n in range(1,10) ) + bb(3)*sum( le(3,n,tc)*q(n) for n in range(1,10) ),
aa(4)*sum( k(4,n,tc)*p(n) for n in range(1,10) ) + bb(4)*sum( le(4,n,tc)*q(n) for n in range(1,10) ),
aa(5)*sum( k(5,n,tc)*p(n) for n in range(1,10) ) + bb(5)*sum( le(5,n,tc)*q(n) for n in range(1,10) ),
aa(6)*sum( k(6,n,tc)*p(n) for n in range(1,10) ) + bb(6)*sum( le(6,n,tc)*q(n) for n in range(1,10) ),
aa(7)*sum( k(7,n,tc)*p(n) for n in range(1,10) ) + bb(7)*sum( le(7,n,tc)*q(n) for n in range(1,10) ),
aa(8)*sum( k(8,n,tc)*p(n) for n in range(1,10) ) + bb(8)*sum( le(8,n,tc)*q(n) for n in range(1,10) ),
aa(9)*sum( k(9,n,tc)*p(n) for n in range(1,10) ) + bb(9)*sum( le(9,n,tc)*q(n) for n in range(1,10) )
] )
    CT = CC.T 
    #print(C)

    def s(n,l):
        return ( at(n)*m(n,l,ts)*x(l) + bt(n)*ne(n,l,ts) )*v(l)

    def t(n,l):
        return ( ct(n)*m(n,l,ts)*x(l) + dt(n)*ne(n,l,ts) )*v(l)

    AA = np.array( [ 
[
sum(aa(1)*k(1,n,tc)*s(n,1) + bb(1)*le(1,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,2) + bb(1)*le(1,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,3) + bb(1)*le(1,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,4) + bb(1)*le(1,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,5) + bb(1)*le(1,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,6) + bb(1)*le(1,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,7) + bb(1)*le(1,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,8) + bb(1)*le(1,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,9) + bb(1)*le(1,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(2)*k(2,n,tc)*s(n,1) + bb(2)*le(2,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,2) + bb(2)*le(2,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,3) + bb(2)*le(2,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,4) + bb(2)*le(2,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,5) + bb(2)*le(2,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,6) + bb(2)*le(2,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,7) + bb(2)*le(2,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,8) + bb(2)*le(2,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,9) + bb(2)*le(2,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(3)*k(3,n,tc)*s(n,1) + bb(3)*le(3,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,2) + bb(3)*le(3,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,3) + bb(3)*le(3,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,4) + bb(3)*le(3,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,5) + bb(3)*le(3,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,6) + bb(3)*le(3,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,7) + bb(3)*le(3,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,8) + bb(3)*le(3,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,9) + bb(3)*le(3,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(4)*k(4,n,tc)*s(n,1) + bb(4)*le(4,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,2) + bb(4)*le(4,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,3) + bb(4)*le(4,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,4) + bb(4)*le(4,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,5) + bb(4)*le(4,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,6) + bb(4)*le(4,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,7) + bb(4)*le(4,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,8) + bb(4)*le(4,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,9) + bb(4)*le(4,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(5)*k(5,n,tc)*s(n,1) + bb(5)*le(5,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,2) + bb(5)*le(5,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,3) + bb(5)*le(5,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,4) + bb(5)*le(5,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,5) + bb(5)*le(5,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,6) + bb(5)*le(5,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,7) + bb(5)*le(5,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,8) + bb(5)*le(5,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,9) + bb(5)*le(5,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(6)*k(6,n,tc)*s(n,1) + bb(6)*le(6,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,2) + bb(6)*le(6,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,3) + bb(6)*le(6,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,4) + bb(6)*le(6,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,5) + bb(6)*le(6,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,6) + bb(6)*le(6,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,7) + bb(6)*le(6,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,8) + bb(6)*le(6,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,9) + bb(6)*le(6,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(7)*k(7,n,tc)*s(n,1) + bb(7)*le(7,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,2) + bb(7)*le(7,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,3) + bb(7)*le(7,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,4) + bb(7)*le(7,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,5) + bb(7)*le(7,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,6) + bb(7)*le(7,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,7) + bb(7)*le(7,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,8) + bb(7)*le(7,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,9) + bb(7)*le(7,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(8)*k(8,n,tc)*s(n,1) + bb(8)*le(8,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,2) + bb(8)*le(8,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,3) + bb(8)*le(8,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,4) + bb(8)*le(8,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,5) + bb(8)*le(8,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,6) + bb(8)*le(8,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,7) + bb(8)*le(8,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,8) + bb(8)*le(8,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,9) + bb(8)*le(8,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(9)*k(9,n,tc)*s(n,1) + bb(9)*le(9,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,2) + bb(9)*le(9,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,3) + bb(9)*le(9,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,4) + bb(9)*le(9,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,5) + bb(9)*le(9,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,6) + bb(9)*le(9,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,7) + bb(9)*le(9,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,8) + bb(9)*le(9,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,9) + bb(9)*le(9,n,tc)*t(n,9) for n in range(1,10))
]

])

    F = (LA.inv(AA)).dot(CT)
    F1 = -F[0] # complex amplitude of the bright mode 
   
    pol_s = 4*cc.pi*F1*c**2 # static polarizability 
    DPT = ((kh**2)*pol_s)/(4*cc.pi*c) # dynamic depolarization term 
    RDT = ((1j*kh**3)*pol_s)/(6*cc.pi) # radiation damping term 
    pol_d = pol_s/( 1 - DPT - RDT ) # dynamic polarizability

    CSA = cc.pi*c**2
    AE = kh*pol_d.imag/CSA
    SE = ((kh**4)*(abs(pol_d))**2)/(6*cc.pi*CSA)
    EE = AE+SE

    s1.append( (EE/9)+0.33 )

ax.plot(s0,s1,lw = 2.0, color = 'orange', label = r'7 nm')

tc = 5
ts = 0

fact = math.factorial

s0 = [] 

s1 = []

def k(l,n,tc):
    if n >= l:
       return fact(n)*(a**l)*tc**(n-l)/( fact(n-l)*(b**n)*fact(l) )
    else:
       return 0 

def le(l,n,tc):
    if l >= n:
       return ((-1)**(l-n))*fact(l)*(b**(n+1))*tc**(l-n)/( fact(l-n)*(a**(l+1))*fact(n) )
    else:
       return 0

def m(n,l,ts):
    if l >= n:
       return fact(l)*(b**n)*ts**(l-n)/( fact(l-n)*(c**l)*fact(n) )
    else:
       return 0 

def ne(n,l,ts):
    if n >= l:
       return ((-1)**(n-l))*fact(n)*(c**(l+1))*ts**(n-l)/( fact(n-l)*(b**(n+1))*fact(l) )
    else:
       return 0

for i in range(500,5000):
#for i in range(500,503):
    w = i/1000
    wl = 1240/w # in nm 
    kh = 2*cc.pi*math.sqrt(eh)/wl 
    s0.append(wl) 

    def e_mgD(w): # gold
        e_inf = 9.7
        wp = 9.02
        yp = 0.076
   
        DM = e_inf - ( wp**2/(w*(w+1j*yp)) )
        return DM

    def e_mg(w): # gold
        f0 = 0.76
        w0 = 9.03
        y0 = 0.053
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.024
        y1 = 0.241
        w1 = 0.415

        f2 = 0.010
        y2 = 0.345
        w2 = 0.830

        f3 = 0.071
        y3 = 0.870
        w3 = 2.969

        f4 = 0.601
        y4 = 2.494
        w4 = 4.304

        f5 = 4.384
        y5 = 2.214
        w5 = 13.32
    
        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    def e_ms(w): # silver
        f0 = 0.845
        w0 = 9.01
        y0 = 0.048
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.065
        y1 = 3.886
        w1 = 0.816

        f2 = 0.124
        y2 = 0.452
        w2 = 4.481

        f3 = 0.011
        y3 = 0.065
        w3 = 8.185

        f4 = 0.840
        y4 = 0.916
        w4 = 9.083

        f5 = 5.646
        y5 = 2.419
        w5 = 20.29

        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    emc = e_mg(w) # core
    ems = e_mg(w) # shell 

    def y(l):
        if l==1:
           return E0*(l+2)*eh/(l*ems + eh*(l+1))
        else:
           return 0 

    def u(l):
        if l==1:
           return E0*(l*ems-eh)/((2*l+1)*ems) 
        else:
           return 0

    def x(l):
         return (l+1)*(ems-eh)/(l*ems + eh*(l+1)) 

    def g(l):
        return y(l) + u(l)*x(l)

    def v(l):
        return (l*ems + (l+1)*eh)/((2*l+1)*ems)

    def at(n):
        return (n*ems + ed*(n+1))/((2*n+1)*ed)

    def bt(n): 
        return (n+1)*(ed-ems)/((2*n+1)*ed) 

    def ct(n): # t for tilde 
        return n*(ed-ems)/((2*n+1)*ed) 

    def dt(n): 
        return (n*ed + ems*(n+1))/((2*n+1)*ed) 

    def aa(l):
        return l*(emc-ed) 

    def bb(l):
        return l*emc + (l+1)*ed 

    def p(n): 
        return at(n)*m(n,1,ts)*g(1) + bt(n)*ne(n,1,ts)*u(1) 

    def q(n): 
        return ct(n)*m(n,1,ts)*g(1) + dt(n)*ne(n,1,ts)*u(1) 

    CC = np.array( [ 
aa(1)*sum( k(1,n,tc)*p(n) for n in range(1,10) ) + bb(1)*sum( le(1,n,tc)*q(n) for n in range(1,10) ),
aa(2)*sum( k(2,n,tc)*p(n) for n in range(1,10) ) + bb(2)*sum( le(2,n,tc)*q(n) for n in range(1,10) ),
aa(3)*sum( k(3,n,tc)*p(n) for n in range(1,10) ) + bb(3)*sum( le(3,n,tc)*q(n) for n in range(1,10) ),
aa(4)*sum( k(4,n,tc)*p(n) for n in range(1,10) ) + bb(4)*sum( le(4,n,tc)*q(n) for n in range(1,10) ),
aa(5)*sum( k(5,n,tc)*p(n) for n in range(1,10) ) + bb(5)*sum( le(5,n,tc)*q(n) for n in range(1,10) ),
aa(6)*sum( k(6,n,tc)*p(n) for n in range(1,10) ) + bb(6)*sum( le(6,n,tc)*q(n) for n in range(1,10) ),
aa(7)*sum( k(7,n,tc)*p(n) for n in range(1,10) ) + bb(7)*sum( le(7,n,tc)*q(n) for n in range(1,10) ),
aa(8)*sum( k(8,n,tc)*p(n) for n in range(1,10) ) + bb(8)*sum( le(8,n,tc)*q(n) for n in range(1,10) ),
aa(9)*sum( k(9,n,tc)*p(n) for n in range(1,10) ) + bb(9)*sum( le(9,n,tc)*q(n) for n in range(1,10) )
] )
    CT = CC.T 
    #print(C)

    def s(n,l):
        return ( at(n)*m(n,l,ts)*x(l) + bt(n)*ne(n,l,ts) )*v(l)

    def t(n,l):
        return ( ct(n)*m(n,l,ts)*x(l) + dt(n)*ne(n,l,ts) )*v(l)

    AA = np.array( [ 
[
sum(aa(1)*k(1,n,tc)*s(n,1) + bb(1)*le(1,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,2) + bb(1)*le(1,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,3) + bb(1)*le(1,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,4) + bb(1)*le(1,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,5) + bb(1)*le(1,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,6) + bb(1)*le(1,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,7) + bb(1)*le(1,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,8) + bb(1)*le(1,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,9) + bb(1)*le(1,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(2)*k(2,n,tc)*s(n,1) + bb(2)*le(2,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,2) + bb(2)*le(2,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,3) + bb(2)*le(2,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,4) + bb(2)*le(2,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,5) + bb(2)*le(2,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,6) + bb(2)*le(2,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,7) + bb(2)*le(2,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,8) + bb(2)*le(2,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,9) + bb(2)*le(2,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(3)*k(3,n,tc)*s(n,1) + bb(3)*le(3,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,2) + bb(3)*le(3,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,3) + bb(3)*le(3,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,4) + bb(3)*le(3,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,5) + bb(3)*le(3,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,6) + bb(3)*le(3,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,7) + bb(3)*le(3,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,8) + bb(3)*le(3,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,9) + bb(3)*le(3,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(4)*k(4,n,tc)*s(n,1) + bb(4)*le(4,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,2) + bb(4)*le(4,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,3) + bb(4)*le(4,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,4) + bb(4)*le(4,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,5) + bb(4)*le(4,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,6) + bb(4)*le(4,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,7) + bb(4)*le(4,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,8) + bb(4)*le(4,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,9) + bb(4)*le(4,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(5)*k(5,n,tc)*s(n,1) + bb(5)*le(5,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,2) + bb(5)*le(5,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,3) + bb(5)*le(5,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,4) + bb(5)*le(5,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,5) + bb(5)*le(5,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,6) + bb(5)*le(5,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,7) + bb(5)*le(5,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,8) + bb(5)*le(5,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,9) + bb(5)*le(5,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(6)*k(6,n,tc)*s(n,1) + bb(6)*le(6,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,2) + bb(6)*le(6,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,3) + bb(6)*le(6,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,4) + bb(6)*le(6,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,5) + bb(6)*le(6,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,6) + bb(6)*le(6,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,7) + bb(6)*le(6,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,8) + bb(6)*le(6,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,9) + bb(6)*le(6,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(7)*k(7,n,tc)*s(n,1) + bb(7)*le(7,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,2) + bb(7)*le(7,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,3) + bb(7)*le(7,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,4) + bb(7)*le(7,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,5) + bb(7)*le(7,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,6) + bb(7)*le(7,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,7) + bb(7)*le(7,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,8) + bb(7)*le(7,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,9) + bb(7)*le(7,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(8)*k(8,n,tc)*s(n,1) + bb(8)*le(8,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,2) + bb(8)*le(8,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,3) + bb(8)*le(8,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,4) + bb(8)*le(8,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,5) + bb(8)*le(8,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,6) + bb(8)*le(8,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,7) + bb(8)*le(8,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,8) + bb(8)*le(8,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,9) + bb(8)*le(8,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(9)*k(9,n,tc)*s(n,1) + bb(9)*le(9,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,2) + bb(9)*le(9,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,3) + bb(9)*le(9,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,4) + bb(9)*le(9,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,5) + bb(9)*le(9,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,6) + bb(9)*le(9,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,7) + bb(9)*le(9,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,8) + bb(9)*le(9,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,9) + bb(9)*le(9,n,tc)*t(n,9) for n in range(1,10))
]

])

    F = (LA.inv(AA)).dot(CT)
    F1 = -F[0] # complex amplitude of the bright mode 
   
    pol_s = 4*cc.pi*F1*c**2 # static polarizability 
    DPT = ((kh**2)*pol_s)/(4*cc.pi*c) # dynamic depolarization term 
    RDT = ((1j*kh**3)*pol_s)/(6*cc.pi) # radiation damping term 
    pol_d = pol_s/( 1 - DPT - RDT ) # dynamic polarizability

    CSA = cc.pi*c**2
    AE = kh*pol_d.imag/CSA
    SE = ((kh**4)*(abs(pol_d))**2)/(6*cc.pi*CSA)
    EE = AE+SE

    s1.append( (EE/9)+0.13 )

ax.plot(s0,s1,lw = 2.0, color = 'green', label = r'5 nm')

tc = 0
ts = 0

fact = math.factorial

s0 = [] 

s1 = []

def k(l,n,tc):
    if n >= l:
       return fact(n)*(a**l)*tc**(n-l)/( fact(n-l)*(b**n)*fact(l) )
    else:
       return 0 

def le(l,n,tc):
    if l >= n:
       return ((-1)**(l-n))*fact(l)*(b**(n+1))*tc**(l-n)/( fact(l-n)*(a**(l+1))*fact(n) )
    else:
       return 0

def m(n,l,ts):
    if l >= n:
       return fact(l)*(b**n)*ts**(l-n)/( fact(l-n)*(c**l)*fact(n) )
    else:
       return 0 

def ne(n,l,ts):
    if n >= l:
       return ((-1)**(n-l))*fact(n)*(c**(l+1))*ts**(n-l)/( fact(n-l)*(b**(n+1))*fact(l) )
    else:
       return 0

for i in range(500,5000):
#for i in range(500,503):
    w = i/1000
    wl = 1240/w # in nm 
    kh = 2*cc.pi*math.sqrt(eh)/wl 
    s0.append(wl) 

    def e_mgD(w): # gold
        e_inf = 9.7
        wp = 9.02
        yp = 0.076
   
        DM = e_inf - ( wp**2/(w*(w+1j*yp)) )
        return DM

    def e_mg(w): # gold
        f0 = 0.76
        w0 = 9.03
        y0 = 0.053
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.024
        y1 = 0.241
        w1 = 0.415

        f2 = 0.010
        y2 = 0.345
        w2 = 0.830

        f3 = 0.071
        y3 = 0.870
        w3 = 2.969

        f4 = 0.601
        y4 = 2.494
        w4 = 4.304

        f5 = 4.384
        y5 = 2.214
        w5 = 13.32
    
        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    def e_ms(w): # silver
        f0 = 0.845
        w0 = 9.01
        y0 = 0.048
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.065
        y1 = 3.886
        w1 = 0.816

        f2 = 0.124
        y2 = 0.452
        w2 = 4.481

        f3 = 0.011
        y3 = 0.065
        w3 = 8.185

        f4 = 0.840
        y4 = 0.916
        w4 = 9.083

        f5 = 5.646
        y5 = 2.419
        w5 = 20.29

        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    emc = e_mg(w) # core
    ems = e_mg(w) # shell 

    def y(l):
        if l==1:
           return E0*(l+2)*eh/(l*ems + eh*(l+1))
        else:
           return 0 

    def u(l):
        if l==1:
           return E0*(l*ems-eh)/((2*l+1)*ems) 
        else:
           return 0

    def x(l):
         return (l+1)*(ems-eh)/(l*ems + eh*(l+1)) 

    def g(l):
        return y(l) + u(l)*x(l)

    def v(l):
        return (l*ems + (l+1)*eh)/((2*l+1)*ems)

    def at(n):
        return (n*ems + ed*(n+1))/((2*n+1)*ed)

    def bt(n): 
        return (n+1)*(ed-ems)/((2*n+1)*ed) 

    def ct(n): # t for tilde 
        return n*(ed-ems)/((2*n+1)*ed) 

    def dt(n): 
        return (n*ed + ems*(n+1))/((2*n+1)*ed) 

    def aa(l):
        return l*(emc-ed) 

    def bb(l):
        return l*emc + (l+1)*ed 

    def p(n): 
        return at(n)*m(n,1,ts)*g(1) + bt(n)*ne(n,1,ts)*u(1) 

    def q(n): 
        return ct(n)*m(n,1,ts)*g(1) + dt(n)*ne(n,1,ts)*u(1) 

    CC = np.array( [ 
aa(1)*sum( k(1,n,tc)*p(n) for n in range(1,10) ) + bb(1)*sum( le(1,n,tc)*q(n) for n in range(1,10) ),
aa(2)*sum( k(2,n,tc)*p(n) for n in range(1,10) ) + bb(2)*sum( le(2,n,tc)*q(n) for n in range(1,10) ),
aa(3)*sum( k(3,n,tc)*p(n) for n in range(1,10) ) + bb(3)*sum( le(3,n,tc)*q(n) for n in range(1,10) ),
aa(4)*sum( k(4,n,tc)*p(n) for n in range(1,10) ) + bb(4)*sum( le(4,n,tc)*q(n) for n in range(1,10) ),
aa(5)*sum( k(5,n,tc)*p(n) for n in range(1,10) ) + bb(5)*sum( le(5,n,tc)*q(n) for n in range(1,10) ),
aa(6)*sum( k(6,n,tc)*p(n) for n in range(1,10) ) + bb(6)*sum( le(6,n,tc)*q(n) for n in range(1,10) ),
aa(7)*sum( k(7,n,tc)*p(n) for n in range(1,10) ) + bb(7)*sum( le(7,n,tc)*q(n) for n in range(1,10) ),
aa(8)*sum( k(8,n,tc)*p(n) for n in range(1,10) ) + bb(8)*sum( le(8,n,tc)*q(n) for n in range(1,10) ),
aa(9)*sum( k(9,n,tc)*p(n) for n in range(1,10) ) + bb(9)*sum( le(9,n,tc)*q(n) for n in range(1,10) )
] )
    CT = CC.T 
    #print(C)

    def s(n,l):
        return ( at(n)*m(n,l,ts)*x(l) + bt(n)*ne(n,l,ts) )*v(l)

    def t(n,l):
        return ( ct(n)*m(n,l,ts)*x(l) + dt(n)*ne(n,l,ts) )*v(l)

    AA = np.array( [ 
[
sum(aa(1)*k(1,n,tc)*s(n,1) + bb(1)*le(1,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,2) + bb(1)*le(1,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,3) + bb(1)*le(1,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,4) + bb(1)*le(1,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,5) + bb(1)*le(1,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,6) + bb(1)*le(1,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,7) + bb(1)*le(1,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,8) + bb(1)*le(1,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,9) + bb(1)*le(1,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(2)*k(2,n,tc)*s(n,1) + bb(2)*le(2,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,2) + bb(2)*le(2,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,3) + bb(2)*le(2,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,4) + bb(2)*le(2,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,5) + bb(2)*le(2,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,6) + bb(2)*le(2,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,7) + bb(2)*le(2,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,8) + bb(2)*le(2,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,9) + bb(2)*le(2,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(3)*k(3,n,tc)*s(n,1) + bb(3)*le(3,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,2) + bb(3)*le(3,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,3) + bb(3)*le(3,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,4) + bb(3)*le(3,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,5) + bb(3)*le(3,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,6) + bb(3)*le(3,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,7) + bb(3)*le(3,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,8) + bb(3)*le(3,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,9) + bb(3)*le(3,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(4)*k(4,n,tc)*s(n,1) + bb(4)*le(4,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,2) + bb(4)*le(4,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,3) + bb(4)*le(4,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,4) + bb(4)*le(4,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,5) + bb(4)*le(4,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,6) + bb(4)*le(4,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,7) + bb(4)*le(4,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,8) + bb(4)*le(4,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,9) + bb(4)*le(4,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(5)*k(5,n,tc)*s(n,1) + bb(5)*le(5,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,2) + bb(5)*le(5,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,3) + bb(5)*le(5,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,4) + bb(5)*le(5,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,5) + bb(5)*le(5,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,6) + bb(5)*le(5,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,7) + bb(5)*le(5,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,8) + bb(5)*le(5,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,9) + bb(5)*le(5,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(6)*k(6,n,tc)*s(n,1) + bb(6)*le(6,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,2) + bb(6)*le(6,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,3) + bb(6)*le(6,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,4) + bb(6)*le(6,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,5) + bb(6)*le(6,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,6) + bb(6)*le(6,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,7) + bb(6)*le(6,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,8) + bb(6)*le(6,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,9) + bb(6)*le(6,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(7)*k(7,n,tc)*s(n,1) + bb(7)*le(7,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,2) + bb(7)*le(7,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,3) + bb(7)*le(7,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,4) + bb(7)*le(7,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,5) + bb(7)*le(7,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,6) + bb(7)*le(7,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,7) + bb(7)*le(7,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,8) + bb(7)*le(7,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,9) + bb(7)*le(7,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(8)*k(8,n,tc)*s(n,1) + bb(8)*le(8,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,2) + bb(8)*le(8,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,3) + bb(8)*le(8,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,4) + bb(8)*le(8,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,5) + bb(8)*le(8,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,6) + bb(8)*le(8,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,7) + bb(8)*le(8,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,8) + bb(8)*le(8,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,9) + bb(8)*le(8,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(9)*k(9,n,tc)*s(n,1) + bb(9)*le(9,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,2) + bb(9)*le(9,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,3) + bb(9)*le(9,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,4) + bb(9)*le(9,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,5) + bb(9)*le(9,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,6) + bb(9)*le(9,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,7) + bb(9)*le(9,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,8) + bb(9)*le(9,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,9) + bb(9)*le(9,n,tc)*t(n,9) for n in range(1,10))
]

])

    F = (LA.inv(AA)).dot(CT)
    F1 = -F[0] # complex amplitude of the bright mode 
   
    pol_s = 4*cc.pi*F1*c**2 # static polarizability 
    DPT = ((kh**2)*pol_s)/(4*cc.pi*c) # dynamic depolarization term 
    RDT = ((1j*kh**3)*pol_s)/(6*cc.pi) # radiation damping term 
    pol_d = pol_s/( 1 - DPT - RDT ) # dynamic polarizability

    CSA = cc.pi*c**2
    AE = kh*pol_d.imag/CSA
    SE = ((kh**4)*(abs(pol_d))**2)/(6*cc.pi*CSA)
    EE = AE+SE

    s1.append( EE/12.5 )

ax.plot(s0,s1,lw = 2.0, color = 'b', label = r'0 nm')

ax.text(420,0.93,r'$\mathbf{a}$',fontsize=16)

ax.text(1050,0.93,r'$\mathbf{Au}$ $\mathbf{core}$ $\mathbf{offset}$',fontsize=12)

ax.text(500,0.80,r'a1',fontsize=12)
ax.text(500,0.60,r'a1',fontsize=12)
ax.text(500,0.40,r'a1',fontsize=12)
ax.text(500,0.20,r'a1',fontsize=12)

ax.text(663,0.57,r'b2',fontsize=12)
ax.text(640,0.29,r'b2',fontsize=12)
ax.text(735,0.85,r'b2',fontsize=12)

ax.text(622,0.74,r'b3',fontsize=12)

ax.text(807,0.42,r'b1',fontsize=12)
ax.text(818,0.65,r'b1',fontsize=12)
ax.text(875,0.73,r'b1',fontsize=12)
ax.text(1010,0.71,r'b1',fontsize=12)

ax.text(1250,0.02,r'0 nm',fontsize=12)
ax.text(1250,0.16,r'5 nm',fontsize=12)
ax.text(1250,0.36,r'7 nm',fontsize=12)
ax.text(1250,0.56,r'9 nm',fontsize=12)

ax.set_ylim(0,1) 
ax.set_title(r'Analytical',fontsize = '15')
#ax.set_xlabel('Wavelength (nm)', fontsize=14)
ax.set_ylabel(r'$Q_{ext}$', fontsize=15)

ax.set_xlim(400,1400)

#ax.legend(fontsize=13,loc = 'lower right')
plt.show()




==> manuscript/Fanoshell.py <==
import numpy as np
from scipy.constants import constants as cc
import math 
import matplotlib.pyplot as plt
from scipy import linalg as LA

plt.rc('xtick', labelsize=15)     
plt.rc('ytick', labelsize=15)

fig, ax = plt.subplots()
ax.spines['top'].set_linewidth(2)
ax.spines['right'].set_linewidth(2)
ax.spines['bottom'].set_linewidth(2)
ax.spines['left'].set_linewidth(2)

a = 25# 
b = 35# 
c = 45# 

E0 = 1*c # incident electric field magnitude 
eh = 1.77 # 
ed = 2.04 # silica 

tc = 9
ts = 0

fact = math.factorial

s0 = [] 

s1 = []

def k(l,n,tc):
    if n >= l:
       return fact(n)*(a**l)*tc**(n-l)/( fact(n-l)*(b**n)*fact(l) )
    else:
       return 0 

def le(l,n,tc):
    if l >= n:
       return ((-1)**(l-n))*fact(l)*(b**(n+1))*tc**(l-n)/( fact(l-n)*(a**(l+1))*fact(n) )
    else:
       return 0

def m(n,l,ts):
    if l >= n:
       return fact(l)*(b**n)*ts**(l-n)/( fact(l-n)*(c**l)*fact(n) )
    else:
       return 0 

def ne(n,l,ts):
    if n >= l:
       return ((-1)**(n-l))*fact(n)*(c**(l+1))*ts**(n-l)/( fact(n-l)*(b**(n+1))*fact(l) )
    else:
       return 0

for i in range(500,5000):
#for i in range(500,503):
    w = i/1000
    wl = 1240/w # in nm 
    kh = 2*cc.pi*math.sqrt(eh)/wl 
    s0.append(wl) 

    def e_mgD(w): # gold
        e_inf = 9.7
        wp = 9.02
        yp = 0.076
   
        DM = e_inf - ( wp**2/(w*(w+1j*yp)) )
        return DM

    def e_mg(w): # gold
        f0 = 0.76
        w0 = 9.03
        y0 = 0.053
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.024
        y1 = 0.241
        w1 = 0.415

        f2 = 0.010
        y2 = 0.345
        w2 = 0.830

        f3 = 0.071
        y3 = 0.870
        w3 = 2.969

        f4 = 0.601
        y4 = 2.494
        w4 = 4.304

        f5 = 4.384
        y5 = 2.214
        w5 = 13.32
    
        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    def e_ms(w): # silver
        f0 = 0.845
        w0 = 9.01
        y0 = 0.048
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.065
        y1 = 3.886
        w1 = 0.816

        f2 = 0.124
        y2 = 0.452
        w2 = 4.481

        f3 = 0.011
        y3 = 0.065
        w3 = 8.185

        f4 = 0.840
        y4 = 0.916
        w4 = 9.083

        f5 = 5.646
        y5 = 2.419
        w5 = 20.29

        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    emc = e_mg(w) # core
    ems = e_mg(w) # shell 

    def y(l):
        if l==1:
           return E0*(l+2)*eh/(l*ems + eh*(l+1))
        else:
           return 0 

    def u(l):
        if l==1:
           return E0*(l*ems-eh)/((2*l+1)*ems) 
        else:
           return 0

    def x(l):
         return (l+1)*(ems-eh)/(l*ems + eh*(l+1)) 

    def g(l):
        return y(l) + u(l)*x(l)

    def v(l):
        return (l*ems + (l+1)*eh)/((2*l+1)*ems)

    def at(n):
        return (n*ems + ed*(n+1))/((2*n+1)*ed)

    def bt(n): 
        return (n+1)*(ed-ems)/((2*n+1)*ed) 

    def ct(n): # t for tilde 
        return n*(ed-ems)/((2*n+1)*ed) 

    def dt(n): 
        return (n*ed + ems*(n+1))/((2*n+1)*ed) 

    def aa(l):
        return l*(emc-ed) 

    def bb(l):
        return l*emc + (l+1)*ed 

    def p(n): 
        return at(n)*m(n,1,ts)*g(1) + bt(n)*ne(n,1,ts)*u(1) 

    def q(n): 
        return ct(n)*m(n,1,ts)*g(1) + dt(n)*ne(n,1,ts)*u(1) 

    CC = np.array( [ 
aa(1)*sum( k(1,n,tc)*p(n) for n in range(1,10) ) + bb(1)*sum( le(1,n,tc)*q(n) for n in range(1,10) ),
aa(2)*sum( k(2,n,tc)*p(n) for n in range(1,10) ) + bb(2)*sum( le(2,n,tc)*q(n) for n in range(1,10) ),
aa(3)*sum( k(3,n,tc)*p(n) for n in range(1,10) ) + bb(3)*sum( le(3,n,tc)*q(n) for n in range(1,10) ),
aa(4)*sum( k(4,n,tc)*p(n) for n in range(1,10) ) + bb(4)*sum( le(4,n,tc)*q(n) for n in range(1,10) ),
aa(5)*sum( k(5,n,tc)*p(n) for n in range(1,10) ) + bb(5)*sum( le(5,n,tc)*q(n) for n in range(1,10) ),
aa(6)*sum( k(6,n,tc)*p(n) for n in range(1,10) ) + bb(6)*sum( le(6,n,tc)*q(n) for n in range(1,10) ),
aa(7)*sum( k(7,n,tc)*p(n) for n in range(1,10) ) + bb(7)*sum( le(7,n,tc)*q(n) for n in range(1,10) ),
aa(8)*sum( k(8,n,tc)*p(n) for n in range(1,10) ) + bb(8)*sum( le(8,n,tc)*q(n) for n in range(1,10) ),
aa(9)*sum( k(9,n,tc)*p(n) for n in range(1,10) ) + bb(9)*sum( le(9,n,tc)*q(n) for n in range(1,10) )
] )
    CT = CC.T 
    #print(C)

    def s(n,l):
        return ( at(n)*m(n,l,ts)*x(l) + bt(n)*ne(n,l,ts) )*v(l)

    def t(n,l):
        return ( ct(n)*m(n,l,ts)*x(l) + dt(n)*ne(n,l,ts) )*v(l)

    AA = np.array( [ 
[
sum(aa(1)*k(1,n,tc)*s(n,1) + bb(1)*le(1,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,2) + bb(1)*le(1,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,3) + bb(1)*le(1,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,4) + bb(1)*le(1,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,5) + bb(1)*le(1,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,6) + bb(1)*le(1,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,7) + bb(1)*le(1,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,8) + bb(1)*le(1,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,9) + bb(1)*le(1,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(2)*k(2,n,tc)*s(n,1) + bb(2)*le(2,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,2) + bb(2)*le(2,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,3) + bb(2)*le(2,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,4) + bb(2)*le(2,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,5) + bb(2)*le(2,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,6) + bb(2)*le(2,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,7) + bb(2)*le(2,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,8) + bb(2)*le(2,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,9) + bb(2)*le(2,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(3)*k(3,n,tc)*s(n,1) + bb(3)*le(3,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,2) + bb(3)*le(3,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,3) + bb(3)*le(3,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,4) + bb(3)*le(3,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,5) + bb(3)*le(3,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,6) + bb(3)*le(3,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,7) + bb(3)*le(3,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,8) + bb(3)*le(3,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,9) + bb(3)*le(3,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(4)*k(4,n,tc)*s(n,1) + bb(4)*le(4,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,2) + bb(4)*le(4,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,3) + bb(4)*le(4,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,4) + bb(4)*le(4,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,5) + bb(4)*le(4,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,6) + bb(4)*le(4,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,7) + bb(4)*le(4,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,8) + bb(4)*le(4,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,9) + bb(4)*le(4,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(5)*k(5,n,tc)*s(n,1) + bb(5)*le(5,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,2) + bb(5)*le(5,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,3) + bb(5)*le(5,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,4) + bb(5)*le(5,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,5) + bb(5)*le(5,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,6) + bb(5)*le(5,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,7) + bb(5)*le(5,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,8) + bb(5)*le(5,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,9) + bb(5)*le(5,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(6)*k(6,n,tc)*s(n,1) + bb(6)*le(6,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,2) + bb(6)*le(6,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,3) + bb(6)*le(6,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,4) + bb(6)*le(6,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,5) + bb(6)*le(6,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,6) + bb(6)*le(6,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,7) + bb(6)*le(6,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,8) + bb(6)*le(6,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,9) + bb(6)*le(6,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(7)*k(7,n,tc)*s(n,1) + bb(7)*le(7,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,2) + bb(7)*le(7,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,3) + bb(7)*le(7,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,4) + bb(7)*le(7,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,5) + bb(7)*le(7,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,6) + bb(7)*le(7,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,7) + bb(7)*le(7,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,8) + bb(7)*le(7,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,9) + bb(7)*le(7,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(8)*k(8,n,tc)*s(n,1) + bb(8)*le(8,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,2) + bb(8)*le(8,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,3) + bb(8)*le(8,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,4) + bb(8)*le(8,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,5) + bb(8)*le(8,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,6) + bb(8)*le(8,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,7) + bb(8)*le(8,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,8) + bb(8)*le(8,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,9) + bb(8)*le(8,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(9)*k(9,n,tc)*s(n,1) + bb(9)*le(9,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,2) + bb(9)*le(9,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,3) + bb(9)*le(9,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,4) + bb(9)*le(9,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,5) + bb(9)*le(9,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,6) + bb(9)*le(9,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,7) + bb(9)*le(9,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,8) + bb(9)*le(9,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,9) + bb(9)*le(9,n,tc)*t(n,9) for n in range(1,10))
]

])

    F = (LA.inv(AA)).dot(CT)
    F1 = -F[0] # complex amplitude of the bright mode 
   
    pol_s = 4*cc.pi*F1*c**2 # static polarizability 
    DPT = ((kh**2)*pol_s)/(4*cc.pi*c) # dynamic depolarization term 
    RDT = ((1j*kh**3)*pol_s)/(6*cc.pi) # radiation damping term 
    pol_d = pol_s/( 1 - DPT - RDT ) # dynamic polarizability

    CSA = cc.pi*c**2
    AE = kh*pol_d.imag/CSA
    SE = ((kh**4)*(abs(pol_d))**2)/(6*cc.pi*CSA)
    EE = AE+SE

    s1.append( (EE/9)+0.53 )

ax.plot(s0,s1,lw = 2.0, color = 'r', label = r'9 nm')

tc = 7
ts = 0

fact = math.factorial

s0 = [] 

s1 = []

def k(l,n,tc):
    if n >= l:
       return fact(n)*(a**l)*tc**(n-l)/( fact(n-l)*(b**n)*fact(l) )
    else:
       return 0 

def le(l,n,tc):
    if l >= n:
       return ((-1)**(l-n))*fact(l)*(b**(n+1))*tc**(l-n)/( fact(l-n)*(a**(l+1))*fact(n) )
    else:
       return 0

def m(n,l,ts):
    if l >= n:
       return fact(l)*(b**n)*ts**(l-n)/( fact(l-n)*(c**l)*fact(n) )
    else:
       return 0 

def ne(n,l,ts):
    if n >= l:
       return ((-1)**(n-l))*fact(n)*(c**(l+1))*ts**(n-l)/( fact(n-l)*(b**(n+1))*fact(l) )
    else:
       return 0

for i in range(500,5000):
#for i in range(500,503):
    w = i/1000
    wl = 1240/w # in nm 
    kh = 2*cc.pi*math.sqrt(eh)/wl 
    s0.append(wl) 

    def e_mgD(w): # gold
        e_inf = 9.7
        wp = 9.02
        yp = 0.076
   
        DM = e_inf - ( wp**2/(w*(w+1j*yp)) )
        return DM

    def e_mg(w): # gold
        f0 = 0.76
        w0 = 9.03
        y0 = 0.053
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.024
        y1 = 0.241
        w1 = 0.415

        f2 = 0.010
        y2 = 0.345
        w2 = 0.830

        f3 = 0.071
        y3 = 0.870
        w3 = 2.969

        f4 = 0.601
        y4 = 2.494
        w4 = 4.304

        f5 = 4.384
        y5 = 2.214
        w5 = 13.32
    
        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    def e_ms(w): # silver
        f0 = 0.845
        w0 = 9.01
        y0 = 0.048
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.065
        y1 = 3.886
        w1 = 0.816

        f2 = 0.124
        y2 = 0.452
        w2 = 4.481

        f3 = 0.011
        y3 = 0.065
        w3 = 8.185

        f4 = 0.840
        y4 = 0.916
        w4 = 9.083

        f5 = 5.646
        y5 = 2.419
        w5 = 20.29

        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    emc = e_mg(w) # core
    ems = e_mg(w) # shell 

    def y(l):
        if l==1:
           return E0*(l+2)*eh/(l*ems + eh*(l+1))
        else:
           return 0 

    def u(l):
        if l==1:
           return E0*(l*ems-eh)/((2*l+1)*ems) 
        else:
           return 0

    def x(l):
         return (l+1)*(ems-eh)/(l*ems + eh*(l+1)) 

    def g(l):
        return y(l) + u(l)*x(l)

    def v(l):
        return (l*ems + (l+1)*eh)/((2*l+1)*ems)

    def at(n):
        return (n*ems + ed*(n+1))/((2*n+1)*ed)

    def bt(n): 
        return (n+1)*(ed-ems)/((2*n+1)*ed) 

    def ct(n): # t for tilde 
        return n*(ed-ems)/((2*n+1)*ed) 

    def dt(n): 
        return (n*ed + ems*(n+1))/((2*n+1)*ed) 

    def aa(l):
        return l*(emc-ed) 

    def bb(l):
        return l*emc + (l+1)*ed 

    def p(n): 
        return at(n)*m(n,1,ts)*g(1) + bt(n)*ne(n,1,ts)*u(1) 

    def q(n): 
        return ct(n)*m(n,1,ts)*g(1) + dt(n)*ne(n,1,ts)*u(1) 

    CC = np.array( [ 
aa(1)*sum( k(1,n,tc)*p(n) for n in range(1,10) ) + bb(1)*sum( le(1,n,tc)*q(n) for n in range(1,10) ),
aa(2)*sum( k(2,n,tc)*p(n) for n in range(1,10) ) + bb(2)*sum( le(2,n,tc)*q(n) for n in range(1,10) ),
aa(3)*sum( k(3,n,tc)*p(n) for n in range(1,10) ) + bb(3)*sum( le(3,n,tc)*q(n) for n in range(1,10) ),
aa(4)*sum( k(4,n,tc)*p(n) for n in range(1,10) ) + bb(4)*sum( le(4,n,tc)*q(n) for n in range(1,10) ),
aa(5)*sum( k(5,n,tc)*p(n) for n in range(1,10) ) + bb(5)*sum( le(5,n,tc)*q(n) for n in range(1,10) ),
aa(6)*sum( k(6,n,tc)*p(n) for n in range(1,10) ) + bb(6)*sum( le(6,n,tc)*q(n) for n in range(1,10) ),
aa(7)*sum( k(7,n,tc)*p(n) for n in range(1,10) ) + bb(7)*sum( le(7,n,tc)*q(n) for n in range(1,10) ),
aa(8)*sum( k(8,n,tc)*p(n) for n in range(1,10) ) + bb(8)*sum( le(8,n,tc)*q(n) for n in range(1,10) ),
aa(9)*sum( k(9,n,tc)*p(n) for n in range(1,10) ) + bb(9)*sum( le(9,n,tc)*q(n) for n in range(1,10) )
] )
    CT = CC.T 
    #print(C)

    def s(n,l):
        return ( at(n)*m(n,l,ts)*x(l) + bt(n)*ne(n,l,ts) )*v(l)

    def t(n,l):
        return ( ct(n)*m(n,l,ts)*x(l) + dt(n)*ne(n,l,ts) )*v(l)

    AA = np.array( [ 
[
sum(aa(1)*k(1,n,tc)*s(n,1) + bb(1)*le(1,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,2) + bb(1)*le(1,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,3) + bb(1)*le(1,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,4) + bb(1)*le(1,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,5) + bb(1)*le(1,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,6) + bb(1)*le(1,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,7) + bb(1)*le(1,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,8) + bb(1)*le(1,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,9) + bb(1)*le(1,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(2)*k(2,n,tc)*s(n,1) + bb(2)*le(2,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,2) + bb(2)*le(2,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,3) + bb(2)*le(2,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,4) + bb(2)*le(2,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,5) + bb(2)*le(2,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,6) + bb(2)*le(2,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,7) + bb(2)*le(2,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,8) + bb(2)*le(2,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,9) + bb(2)*le(2,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(3)*k(3,n,tc)*s(n,1) + bb(3)*le(3,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,2) + bb(3)*le(3,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,3) + bb(3)*le(3,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,4) + bb(3)*le(3,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,5) + bb(3)*le(3,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,6) + bb(3)*le(3,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,7) + bb(3)*le(3,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,8) + bb(3)*le(3,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,9) + bb(3)*le(3,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(4)*k(4,n,tc)*s(n,1) + bb(4)*le(4,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,2) + bb(4)*le(4,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,3) + bb(4)*le(4,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,4) + bb(4)*le(4,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,5) + bb(4)*le(4,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,6) + bb(4)*le(4,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,7) + bb(4)*le(4,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,8) + bb(4)*le(4,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,9) + bb(4)*le(4,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(5)*k(5,n,tc)*s(n,1) + bb(5)*le(5,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,2) + bb(5)*le(5,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,3) + bb(5)*le(5,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,4) + bb(5)*le(5,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,5) + bb(5)*le(5,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,6) + bb(5)*le(5,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,7) + bb(5)*le(5,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,8) + bb(5)*le(5,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,9) + bb(5)*le(5,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(6)*k(6,n,tc)*s(n,1) + bb(6)*le(6,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,2) + bb(6)*le(6,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,3) + bb(6)*le(6,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,4) + bb(6)*le(6,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,5) + bb(6)*le(6,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,6) + bb(6)*le(6,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,7) + bb(6)*le(6,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,8) + bb(6)*le(6,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,9) + bb(6)*le(6,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(7)*k(7,n,tc)*s(n,1) + bb(7)*le(7,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,2) + bb(7)*le(7,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,3) + bb(7)*le(7,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,4) + bb(7)*le(7,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,5) + bb(7)*le(7,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,6) + bb(7)*le(7,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,7) + bb(7)*le(7,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,8) + bb(7)*le(7,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,9) + bb(7)*le(7,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(8)*k(8,n,tc)*s(n,1) + bb(8)*le(8,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,2) + bb(8)*le(8,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,3) + bb(8)*le(8,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,4) + bb(8)*le(8,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,5) + bb(8)*le(8,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,6) + bb(8)*le(8,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,7) + bb(8)*le(8,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,8) + bb(8)*le(8,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,9) + bb(8)*le(8,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(9)*k(9,n,tc)*s(n,1) + bb(9)*le(9,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,2) + bb(9)*le(9,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,3) + bb(9)*le(9,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,4) + bb(9)*le(9,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,5) + bb(9)*le(9,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,6) + bb(9)*le(9,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,7) + bb(9)*le(9,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,8) + bb(9)*le(9,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,9) + bb(9)*le(9,n,tc)*t(n,9) for n in range(1,10))
]

])

    F = (LA.inv(AA)).dot(CT)
    F1 = -F[0] # complex amplitude of the bright mode 
   
    pol_s = 4*cc.pi*F1*c**2 # static polarizability 
    DPT = ((kh**2)*pol_s)/(4*cc.pi*c) # dynamic depolarization term 
    RDT = ((1j*kh**3)*pol_s)/(6*cc.pi) # radiation damping term 
    pol_d = pol_s/( 1 - DPT - RDT ) # dynamic polarizability

    CSA = cc.pi*c**2
    AE = kh*pol_d.imag/CSA
    SE = ((kh**4)*(abs(pol_d))**2)/(6*cc.pi*CSA)
    EE = AE+SE

    s1.append( (EE/9)+0.33 )

ax.plot(s0,s1,lw = 2.0, color = 'orange', label = r'7 nm')

tc = 5
ts = 0

fact = math.factorial

s0 = [] 

s1 = []

def k(l,n,tc):
    if n >= l:
       return fact(n)*(a**l)*tc**(n-l)/( fact(n-l)*(b**n)*fact(l) )
    else:
       return 0 

def le(l,n,tc):
    if l >= n:
       return ((-1)**(l-n))*fact(l)*(b**(n+1))*tc**(l-n)/( fact(l-n)*(a**(l+1))*fact(n) )
    else:
       return 0

def m(n,l,ts):
    if l >= n:
       return fact(l)*(b**n)*ts**(l-n)/( fact(l-n)*(c**l)*fact(n) )
    else:
       return 0 

def ne(n,l,ts):
    if n >= l:
       return ((-1)**(n-l))*fact(n)*(c**(l+1))*ts**(n-l)/( fact(n-l)*(b**(n+1))*fact(l) )
    else:
       return 0

for i in range(500,5000):
#for i in range(500,503):
    w = i/1000
    wl = 1240/w # in nm 
    kh = 2*cc.pi*math.sqrt(eh)/wl 
    s0.append(wl) 

    def e_mgD(w): # gold
        e_inf = 9.7
        wp = 9.02
        yp = 0.076
   
        DM = e_inf - ( wp**2/(w*(w+1j*yp)) )
        return DM

    def e_mg(w): # gold
        f0 = 0.76
        w0 = 9.03
        y0 = 0.053
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.024
        y1 = 0.241
        w1 = 0.415

        f2 = 0.010
        y2 = 0.345
        w2 = 0.830

        f3 = 0.071
        y3 = 0.870
        w3 = 2.969

        f4 = 0.601
        y4 = 2.494
        w4 = 4.304

        f5 = 4.384
        y5 = 2.214
        w5 = 13.32
    
        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    def e_ms(w): # silver
        f0 = 0.845
        w0 = 9.01
        y0 = 0.048
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.065
        y1 = 3.886
        w1 = 0.816

        f2 = 0.124
        y2 = 0.452
        w2 = 4.481

        f3 = 0.011
        y3 = 0.065
        w3 = 8.185

        f4 = 0.840
        y4 = 0.916
        w4 = 9.083

        f5 = 5.646
        y5 = 2.419
        w5 = 20.29

        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    emc = e_mg(w) # core
    ems = e_mg(w) # shell 

    def y(l):
        if l==1:
           return E0*(l+2)*eh/(l*ems + eh*(l+1))
        else:
           return 0 

    def u(l):
        if l==1:
           return E0*(l*ems-eh)/((2*l+1)*ems) 
        else:
           return 0

    def x(l):
         return (l+1)*(ems-eh)/(l*ems + eh*(l+1)) 

    def g(l):
        return y(l) + u(l)*x(l)

    def v(l):
        return (l*ems + (l+1)*eh)/((2*l+1)*ems)

    def at(n):
        return (n*ems + ed*(n+1))/((2*n+1)*ed)

    def bt(n): 
        return (n+1)*(ed-ems)/((2*n+1)*ed) 

    def ct(n): # t for tilde 
        return n*(ed-ems)/((2*n+1)*ed) 

    def dt(n): 
        return (n*ed + ems*(n+1))/((2*n+1)*ed) 

    def aa(l):
        return l*(emc-ed) 

    def bb(l):
        return l*emc + (l+1)*ed 

    def p(n): 
        return at(n)*m(n,1,ts)*g(1) + bt(n)*ne(n,1,ts)*u(1) 

    def q(n): 
        return ct(n)*m(n,1,ts)*g(1) + dt(n)*ne(n,1,ts)*u(1) 

    CC = np.array( [ 
aa(1)*sum( k(1,n,tc)*p(n) for n in range(1,10) ) + bb(1)*sum( le(1,n,tc)*q(n) for n in range(1,10) ),
aa(2)*sum( k(2,n,tc)*p(n) for n in range(1,10) ) + bb(2)*sum( le(2,n,tc)*q(n) for n in range(1,10) ),
aa(3)*sum( k(3,n,tc)*p(n) for n in range(1,10) ) + bb(3)*sum( le(3,n,tc)*q(n) for n in range(1,10) ),
aa(4)*sum( k(4,n,tc)*p(n) for n in range(1,10) ) + bb(4)*sum( le(4,n,tc)*q(n) for n in range(1,10) ),
aa(5)*sum( k(5,n,tc)*p(n) for n in range(1,10) ) + bb(5)*sum( le(5,n,tc)*q(n) for n in range(1,10) ),
aa(6)*sum( k(6,n,tc)*p(n) for n in range(1,10) ) + bb(6)*sum( le(6,n,tc)*q(n) for n in range(1,10) ),
aa(7)*sum( k(7,n,tc)*p(n) for n in range(1,10) ) + bb(7)*sum( le(7,n,tc)*q(n) for n in range(1,10) ),
aa(8)*sum( k(8,n,tc)*p(n) for n in range(1,10) ) + bb(8)*sum( le(8,n,tc)*q(n) for n in range(1,10) ),
aa(9)*sum( k(9,n,tc)*p(n) for n in range(1,10) ) + bb(9)*sum( le(9,n,tc)*q(n) for n in range(1,10) )
] )
    CT = CC.T 
    #print(C)

    def s(n,l):
        return ( at(n)*m(n,l,ts)*x(l) + bt(n)*ne(n,l,ts) )*v(l)

    def t(n,l):
        return ( ct(n)*m(n,l,ts)*x(l) + dt(n)*ne(n,l,ts) )*v(l)

    AA = np.array( [ 
[
sum(aa(1)*k(1,n,tc)*s(n,1) + bb(1)*le(1,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,2) + bb(1)*le(1,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,3) + bb(1)*le(1,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,4) + bb(1)*le(1,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,5) + bb(1)*le(1,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,6) + bb(1)*le(1,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,7) + bb(1)*le(1,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,8) + bb(1)*le(1,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,9) + bb(1)*le(1,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(2)*k(2,n,tc)*s(n,1) + bb(2)*le(2,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,2) + bb(2)*le(2,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,3) + bb(2)*le(2,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,4) + bb(2)*le(2,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,5) + bb(2)*le(2,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,6) + bb(2)*le(2,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,7) + bb(2)*le(2,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,8) + bb(2)*le(2,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,9) + bb(2)*le(2,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(3)*k(3,n,tc)*s(n,1) + bb(3)*le(3,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,2) + bb(3)*le(3,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,3) + bb(3)*le(3,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,4) + bb(3)*le(3,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,5) + bb(3)*le(3,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,6) + bb(3)*le(3,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,7) + bb(3)*le(3,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,8) + bb(3)*le(3,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,9) + bb(3)*le(3,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(4)*k(4,n,tc)*s(n,1) + bb(4)*le(4,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,2) + bb(4)*le(4,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,3) + bb(4)*le(4,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,4) + bb(4)*le(4,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,5) + bb(4)*le(4,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,6) + bb(4)*le(4,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,7) + bb(4)*le(4,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,8) + bb(4)*le(4,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,9) + bb(4)*le(4,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(5)*k(5,n,tc)*s(n,1) + bb(5)*le(5,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,2) + bb(5)*le(5,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,3) + bb(5)*le(5,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,4) + bb(5)*le(5,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,5) + bb(5)*le(5,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,6) + bb(5)*le(5,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,7) + bb(5)*le(5,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,8) + bb(5)*le(5,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,9) + bb(5)*le(5,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(6)*k(6,n,tc)*s(n,1) + bb(6)*le(6,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,2) + bb(6)*le(6,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,3) + bb(6)*le(6,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,4) + bb(6)*le(6,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,5) + bb(6)*le(6,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,6) + bb(6)*le(6,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,7) + bb(6)*le(6,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,8) + bb(6)*le(6,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,9) + bb(6)*le(6,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(7)*k(7,n,tc)*s(n,1) + bb(7)*le(7,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,2) + bb(7)*le(7,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,3) + bb(7)*le(7,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,4) + bb(7)*le(7,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,5) + bb(7)*le(7,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,6) + bb(7)*le(7,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,7) + bb(7)*le(7,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,8) + bb(7)*le(7,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,9) + bb(7)*le(7,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(8)*k(8,n,tc)*s(n,1) + bb(8)*le(8,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,2) + bb(8)*le(8,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,3) + bb(8)*le(8,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,4) + bb(8)*le(8,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,5) + bb(8)*le(8,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,6) + bb(8)*le(8,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,7) + bb(8)*le(8,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,8) + bb(8)*le(8,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,9) + bb(8)*le(8,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(9)*k(9,n,tc)*s(n,1) + bb(9)*le(9,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,2) + bb(9)*le(9,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,3) + bb(9)*le(9,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,4) + bb(9)*le(9,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,5) + bb(9)*le(9,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,6) + bb(9)*le(9,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,7) + bb(9)*le(9,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,8) + bb(9)*le(9,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,9) + bb(9)*le(9,n,tc)*t(n,9) for n in range(1,10))
]

])

    F = (LA.inv(AA)).dot(CT)
    F1 = -F[0] # complex amplitude of the bright mode 
   
    pol_s = 4*cc.pi*F1*c**2 # static polarizability 
    DPT = ((kh**2)*pol_s)/(4*cc.pi*c) # dynamic depolarization term 
    RDT = ((1j*kh**3)*pol_s)/(6*cc.pi) # radiation damping term 
    pol_d = pol_s/( 1 - DPT - RDT ) # dynamic polarizability

    CSA = cc.pi*c**2
    AE = kh*pol_d.imag/CSA
    SE = ((kh**4)*(abs(pol_d))**2)/(6*cc.pi*CSA)
    EE = AE+SE

    s1.append( (EE/9)+0.13 )

ax.plot(s0,s1,lw = 2.0, color = 'green', label = r'5 nm')

tc = 0
ts = 0

fact = math.factorial

s0 = [] 

s1 = []

def k(l,n,tc):
    if n >= l:
       return fact(n)*(a**l)*tc**(n-l)/( fact(n-l)*(b**n)*fact(l) )
    else:
       return 0 

def le(l,n,tc):
    if l >= n:
       return ((-1)**(l-n))*fact(l)*(b**(n+1))*tc**(l-n)/( fact(l-n)*(a**(l+1))*fact(n) )
    else:
       return 0

def m(n,l,ts):
    if l >= n:
       return fact(l)*(b**n)*ts**(l-n)/( fact(l-n)*(c**l)*fact(n) )
    else:
       return 0 

def ne(n,l,ts):
    if n >= l:
       return ((-1)**(n-l))*fact(n)*(c**(l+1))*ts**(n-l)/( fact(n-l)*(b**(n+1))*fact(l) )
    else:
       return 0

for i in range(500,5000):
#for i in range(500,503):
    w = i/1000
    wl = 1240/w # in nm 
    kh = 2*cc.pi*math.sqrt(eh)/wl 
    s0.append(wl) 

    def e_mgD(w): # gold
        e_inf = 9.7
        wp = 9.02
        yp = 0.076
   
        DM = e_inf - ( wp**2/(w*(w+1j*yp)) )
        return DM

    def e_mg(w): # gold
        f0 = 0.76
        w0 = 9.03
        y0 = 0.053
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.024
        y1 = 0.241
        w1 = 0.415

        f2 = 0.010
        y2 = 0.345
        w2 = 0.830

        f3 = 0.071
        y3 = 0.870
        w3 = 2.969

        f4 = 0.601
        y4 = 2.494
        w4 = 4.304

        f5 = 4.384
        y5 = 2.214
        w5 = 13.32
    
        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    def e_ms(w): # silver
        f0 = 0.845
        w0 = 9.01
        y0 = 0.048
   
        DM = 1 - ( (f0*w0**2)/(w*(w-1j*y0)) )

        f1 = 0.065
        y1 = 3.886
        w1 = 0.816

        f2 = 0.124
        y2 = 0.452
        w2 = 4.481

        f3 = 0.011
        y3 = 0.065
        w3 = 8.185

        f4 = 0.840
        y4 = 0.916
        w4 = 9.083

        f5 = 5.646
        y5 = 2.419
        w5 = 20.29

        LM1 = (f1*w0**2)/((w1**2-w**2)+1j*y1*w)
        LM2 = (f2*w0**2)/((w2**2-w**2)+1j*y2*w)
        LM3 = (f3*w0**2)/((w3**2-w**2)+1j*y3*w)
        LM4 = (f4*w0**2)/((w4**2-w**2)+1j*y4*w)
        LM5 = (f5*w0**2)/((w5**2-w**2)+1j*y5*w)

        LM = LM1+LM2+LM3+LM4+LM5
        return DM+LM

    emc = e_mg(w) # core
    ems = e_mg(w) # shell 

    def y(l):
        if l==1:
           return E0*(l+2)*eh/(l*ems + eh*(l+1))
        else:
           return 0 

    def u(l):
        if l==1:
           return E0*(l*ems-eh)/((2*l+1)*ems) 
        else:
           return 0

    def x(l):
         return (l+1)*(ems-eh)/(l*ems + eh*(l+1)) 

    def g(l):
        return y(l) + u(l)*x(l)

    def v(l):
        return (l*ems + (l+1)*eh)/((2*l+1)*ems)

    def at(n):
        return (n*ems + ed*(n+1))/((2*n+1)*ed)

    def bt(n): 
        return (n+1)*(ed-ems)/((2*n+1)*ed) 

    def ct(n): # t for tilde 
        return n*(ed-ems)/((2*n+1)*ed) 

    def dt(n): 
        return (n*ed + ems*(n+1))/((2*n+1)*ed) 

    def aa(l):
        return l*(emc-ed) 

    def bb(l):
        return l*emc + (l+1)*ed 

    def p(n): 
        return at(n)*m(n,1,ts)*g(1) + bt(n)*ne(n,1,ts)*u(1) 

    def q(n): 
        return ct(n)*m(n,1,ts)*g(1) + dt(n)*ne(n,1,ts)*u(1) 

    CC = np.array( [ 
aa(1)*sum( k(1,n,tc)*p(n) for n in range(1,10) ) + bb(1)*sum( le(1,n,tc)*q(n) for n in range(1,10) ),
aa(2)*sum( k(2,n,tc)*p(n) for n in range(1,10) ) + bb(2)*sum( le(2,n,tc)*q(n) for n in range(1,10) ),
aa(3)*sum( k(3,n,tc)*p(n) for n in range(1,10) ) + bb(3)*sum( le(3,n,tc)*q(n) for n in range(1,10) ),
aa(4)*sum( k(4,n,tc)*p(n) for n in range(1,10) ) + bb(4)*sum( le(4,n,tc)*q(n) for n in range(1,10) ),
aa(5)*sum( k(5,n,tc)*p(n) for n in range(1,10) ) + bb(5)*sum( le(5,n,tc)*q(n) for n in range(1,10) ),
aa(6)*sum( k(6,n,tc)*p(n) for n in range(1,10) ) + bb(6)*sum( le(6,n,tc)*q(n) for n in range(1,10) ),
aa(7)*sum( k(7,n,tc)*p(n) for n in range(1,10) ) + bb(7)*sum( le(7,n,tc)*q(n) for n in range(1,10) ),
aa(8)*sum( k(8,n,tc)*p(n) for n in range(1,10) ) + bb(8)*sum( le(8,n,tc)*q(n) for n in range(1,10) ),
aa(9)*sum( k(9,n,tc)*p(n) for n in range(1,10) ) + bb(9)*sum( le(9,n,tc)*q(n) for n in range(1,10) )
] )
    CT = CC.T 
    #print(C)

    def s(n,l):
        return ( at(n)*m(n,l,ts)*x(l) + bt(n)*ne(n,l,ts) )*v(l)

    def t(n,l):
        return ( ct(n)*m(n,l,ts)*x(l) + dt(n)*ne(n,l,ts) )*v(l)

    AA = np.array( [ 
[
sum(aa(1)*k(1,n,tc)*s(n,1) + bb(1)*le(1,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,2) + bb(1)*le(1,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,3) + bb(1)*le(1,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,4) + bb(1)*le(1,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,5) + bb(1)*le(1,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,6) + bb(1)*le(1,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,7) + bb(1)*le(1,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,8) + bb(1)*le(1,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(1)*k(1,n,tc)*s(n,9) + bb(1)*le(1,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(2)*k(2,n,tc)*s(n,1) + bb(2)*le(2,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,2) + bb(2)*le(2,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,3) + bb(2)*le(2,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,4) + bb(2)*le(2,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,5) + bb(2)*le(2,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,6) + bb(2)*le(2,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,7) + bb(2)*le(2,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,8) + bb(2)*le(2,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(2)*k(2,n,tc)*s(n,9) + bb(2)*le(2,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(3)*k(3,n,tc)*s(n,1) + bb(3)*le(3,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,2) + bb(3)*le(3,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,3) + bb(3)*le(3,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,4) + bb(3)*le(3,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,5) + bb(3)*le(3,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,6) + bb(3)*le(3,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,7) + bb(3)*le(3,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,8) + bb(3)*le(3,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(3)*k(3,n,tc)*s(n,9) + bb(3)*le(3,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(4)*k(4,n,tc)*s(n,1) + bb(4)*le(4,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,2) + bb(4)*le(4,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,3) + bb(4)*le(4,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,4) + bb(4)*le(4,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,5) + bb(4)*le(4,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,6) + bb(4)*le(4,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,7) + bb(4)*le(4,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,8) + bb(4)*le(4,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(4)*k(4,n,tc)*s(n,9) + bb(4)*le(4,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(5)*k(5,n,tc)*s(n,1) + bb(5)*le(5,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,2) + bb(5)*le(5,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,3) + bb(5)*le(5,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,4) + bb(5)*le(5,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,5) + bb(5)*le(5,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,6) + bb(5)*le(5,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,7) + bb(5)*le(5,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,8) + bb(5)*le(5,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(5)*k(5,n,tc)*s(n,9) + bb(5)*le(5,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(6)*k(6,n,tc)*s(n,1) + bb(6)*le(6,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,2) + bb(6)*le(6,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,3) + bb(6)*le(6,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,4) + bb(6)*le(6,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,5) + bb(6)*le(6,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,6) + bb(6)*le(6,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,7) + bb(6)*le(6,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,8) + bb(6)*le(6,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(6)*k(6,n,tc)*s(n,9) + bb(6)*le(6,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(7)*k(7,n,tc)*s(n,1) + bb(7)*le(7,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,2) + bb(7)*le(7,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,3) + bb(7)*le(7,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,4) + bb(7)*le(7,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,5) + bb(7)*le(7,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,6) + bb(7)*le(7,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,7) + bb(7)*le(7,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,8) + bb(7)*le(7,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(7)*k(7,n,tc)*s(n,9) + bb(7)*le(7,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(8)*k(8,n,tc)*s(n,1) + bb(8)*le(8,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,2) + bb(8)*le(8,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,3) + bb(8)*le(8,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,4) + bb(8)*le(8,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,5) + bb(8)*le(8,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,6) + bb(8)*le(8,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,7) + bb(8)*le(8,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,8) + bb(8)*le(8,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(8)*k(8,n,tc)*s(n,9) + bb(8)*le(8,n,tc)*t(n,9) for n in range(1,10))
],

[
sum(aa(9)*k(9,n,tc)*s(n,1) + bb(9)*le(9,n,tc)*t(n,1) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,2) + bb(9)*le(9,n,tc)*t(n,2) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,3) + bb(9)*le(9,n,tc)*t(n,3) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,4) + bb(9)*le(9,n,tc)*t(n,4) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,5) + bb(9)*le(9,n,tc)*t(n,5) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,6) + bb(9)*le(9,n,tc)*t(n,6) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,7) + bb(9)*le(9,n,tc)*t(n,7) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,8) + bb(9)*le(9,n,tc)*t(n,8) for n in range(1,10)),
sum(aa(9)*k(9,n,tc)*s(n,9) + bb(9)*le(9,n,tc)*t(n,9) for n in range(1,10))
]

])

    F = (LA.inv(AA)).dot(CT)
    F1 = -F[0] # complex amplitude of the bright mode 
   
    pol_s = 4*cc.pi*F1*c**2 # static polarizability 
    DPT = ((kh**2)*pol_s)/(4*cc.pi*c) # dynamic depolarization term 
    RDT = ((1j*kh**3)*pol_s)/(6*cc.pi) # radiation damping term 
    pol_d = pol_s/( 1 - DPT - RDT ) # dynamic polarizability

    CSA = cc.pi*c**2
    AE = kh*pol_d.imag/CSA
    SE = ((kh**4)*(abs(pol_d))**2)/(6*cc.pi*CSA)
    EE = AE+SE

    s1.append( EE/12.5 )

ax.plot(s0,s1,lw = 2.0, color = 'b', label = r'0 nm')

ax.text(420,0.93,r'$\mathbf{a}$',fontsize=16)

ax.text(1050,0.93,r'$\mathbf{Au}$ $\mathbf{core}$ $\mathbf{offset}$',fontsize=12)

ax.text(500,0.80,r'a1',fontsize=12)
ax.text(500,0.60,r'a1',fontsize=12)
ax.text(500,0.40,r'a1',fontsize=12)
ax.text(500,0.20,r'a1',fontsize=12)

ax.text(663,0.57,r'b2',fontsize=12)
ax.text(640,0.29,r'b2',fontsize=12)
ax.text(735,0.85,r'b2',fontsize=12)

ax.text(622,0.74,r'b3',fontsize=12)

ax.text(807,0.42,r'b1',fontsize=12)
ax.text(818,0.65,r'b1',fontsize=12)
ax.text(875,0.73,r'b1',fontsize=12)
ax.text(1010,0.71,r'b1',fontsize=12)

ax.text(1250,0.02,r'0 nm',fontsize=12)
ax.text(1250,0.16,r'5 nm',fontsize=12)
ax.text(1250,0.36,r'7 nm',fontsize=12)
ax.text(1250,0.56,r'9 nm',fontsize=12)

ax.set_ylim(0,1) 
ax.set_title(r'Analytical',fontsize = '15')
#ax.set_xlabel('Wavelength (nm)', fontsize=14)
ax.set_ylabel(r'$Q_{ext}$', fontsize=15)

ax.set_xlim(400,1400)

#ax.legend(fontsize=13,loc = 'lower right')
plt.show()



